Two-Loop Running in the Bosonic SMEFT Using Functional Methods

The next goalpost in precision calculations for physics beyond the Standard Model is determining the two-loop renormalization group (RG) equations in the Standard Model Effective Field Theory (SMEFT). We progress towards this goal by determining the RG equations for a simplified version of the SMEFT without any fermion fields. Our calculation relies on functional methods that are newly developed for multi-loop computations and adapted for the determination of RG equations here.

==> anc/betaFunctions.m <==
(* ::Package:: *)

{\[Beta][\[Mu]^2] -> (-9*gL^2*hbar*\[Mu]^2)/2 - (3*gY^2*hbar*\[Mu]^2)/2 - 
   (385*gL^4*hbar^2*\[Mu]^2)/16 + (15*gL^2*gY^2*hbar^2*\[Mu]^2)/8 + 
   (157*gY^4*hbar^2*\[Mu]^2)/48 + 6*hbar*\[Lambda]*\[Mu]^2 + 
   36*gL^2*hbar^2*\[Lambda]*\[Mu]^2 + 12*gY^2*hbar^2*\[Lambda]*\[Mu]^2 - 
   15*hbar^2*\[Lambda]^2*\[Mu]^2 - 8*cHBox*hbar*\[Mu]^4 + 
   4*cHD*hbar*\[Mu]^4 - 54*cHBox*gL^2*hbar^2*\[Mu]^4 + 
   24*cHD*gL^2*hbar^2*\[Mu]^4 - 30*cHW*gL^2*hbar^2*\[Mu]^4 + 
   15*cW*gL^3*hbar^2*\[Mu]^4 + 18*cHWB*gL*gY*hbar^2*\[Mu]^4 - 
   10*cHB*gY^2*hbar^2*\[Mu]^4 - 18*cHBox*gY^2*hbar^2*\[Mu]^4 + 
   6*cHD*gY^2*hbar^2*\[Mu]^4 + 80*cHBox*hbar^2*\[Lambda]*\[Mu]^4 - 
   20*cHD*hbar^2*\[Lambda]*\[Mu]^4, \[Beta][\[Lambda]] -> 
  (9*gL^4*hbar)/4 + (3*gL^2*gY^2*hbar)/2 + (3*gY^4*hbar)/4 + 
   (497*gL^6*hbar^2)/8 - (97*gL^4*gY^2*hbar^2)/24 - 
   (239*gL^2*gY^4*hbar^2)/24 - (59*gY^6*hbar^2)/24 - 9*gL^2*hbar*\[Lambda] - 
   3*gY^2*hbar*\[Lambda] - (313*gL^4*hbar^2*\[Lambda])/8 + 
   (39*gL^2*gY^2*hbar^2*\[Lambda])/4 + (229*gY^4*hbar^2*\[Lambda])/24 + 
   12*hbar*\[Lambda]^2 + 54*gL^2*hbar^2*\[Lambda]^2 + 
   18*gY^2*hbar^2*\[Lambda]^2 - 78*hbar^2*\[Lambda]^3 + 48*cH*hbar*\[Mu]^2 + 
   (40*cHBox*gL^2*hbar*\[Mu]^2)/3 - 6*cHD*gL^2*hbar*\[Mu]^2 + 
   36*cHW*gL^2*hbar*\[Mu]^2 + 12*cHWB*gL*gY*hbar*\[Mu]^2 + 
   12*cHB*gY^2*hbar*\[Mu]^2 + 6*cHD*gY^2*hbar*\[Mu]^2 + 
   288*cH*gL^2*hbar^2*\[Mu]^2 + (347*cHBox*gL^4*hbar^2*\[Mu]^2)/6 - 
   (239*cHD*gL^4*hbar^2*\[Mu]^2)/24 + (1121*cHW*gL^4*hbar^2*\[Mu]^2)/3 - 
   (413*cW*gL^5*hbar^2*\[Mu]^2)/3 + 16*cHWB*gL^3*gY*hbar^2*\[Mu]^2 + 
   96*cH*gY^2*hbar^2*\[Mu]^2 - (163*cHB*gL^2*gY^2*hbar^2*\[Mu]^2)/3 - 
   (859*cHBox*gL^2*gY^2*hbar^2*\[Mu]^2)/27 - 
   (5209*cHD*gL^2*gY^2*hbar^2*\[Mu]^2)/108 - 65*cHW*gL^2*gY^2*hbar^2*
    \[Mu]^2 + 21*cW*gL^3*gY^2*hbar^2*\[Mu]^2 - 
   (434*cHWB*gL*gY^3*hbar^2*\[Mu]^2)/3 - (283*cHB*gY^4*hbar^2*\[Mu]^2)/3 - 
   (217*cHBox*gY^4*hbar^2*\[Mu]^2)/6 - (161*cHD*gY^4*hbar^2*\[Mu]^2)/8 - 
   64*cHBox*hbar*\[Lambda]*\[Mu]^2 + 24*cHD*hbar*\[Lambda]*\[Mu]^2 - 
   480*cH*hbar^2*\[Lambda]*\[Mu]^2 - (1460*cHBox*gL^2*hbar^2*\[Lambda]*
     \[Mu]^2)/3 + 159*cHD*gL^2*hbar^2*\[Lambda]*\[Mu]^2 - 
   348*cHW*gL^2*hbar^2*\[Lambda]*\[Mu]^2 + 108*cW*gL^3*hbar^2*\[Lambda]*
    \[Mu]^2 + 92*cHWB*gL*gY*hbar^2*\[Lambda]*\[Mu]^2 - 
   84*cHB*gY^2*hbar^2*\[Lambda]*\[Mu]^2 - 132*cHBox*gY^2*hbar^2*\[Lambda]*
    \[Mu]^2 + 9*cHD*gY^2*hbar^2*\[Lambda]*\[Mu]^2 + 
   1096*cHBox*hbar^2*\[Lambda]^2*\[Mu]^2 - 282*cHD*hbar^2*\[Lambda]^2*
    \[Mu]^2, \[Beta][cHBox] -> -4*cHBox*gL^2*hbar - (4*cHBox*gY^2*hbar)/3 + 
   (5*cHD*gY^2*hbar)/3 + (99*cHBox*gL^4*hbar^2)/16 - 41*cHW*gL^4*hbar^2 - 
   28*cW*gL^5*hbar^2 + 16*cHWB*gL^3*gY*hbar^2 + 19*cHB*gL^2*gY^2*hbar^2 + 
   (523*cHBox*gL^2*gY^2*hbar^2)/72 - (65*cHD*gL^2*gY^2*hbar^2)/36 + 
   19*cHW*gL^2*gY^2*hbar^2 + 2*cW*gL^3*gY^2*hbar^2 + 4*cHWB*gL*gY^3*hbar^2 + 
   (29*cHB*gY^4*hbar^2)/3 + (1945*cHBox*gY^4*hbar^2)/432 - 
   (23*cHD*gY^4*hbar^2)/27 + 12*cHBox*hbar*\[Lambda] + 
   33*cHBox*gL^2*hbar^2*\[Lambda] - 108*cHW*gL^2*hbar^2*\[Lambda] + 
   36*cW*gL^3*hbar^2*\[Lambda] - 12*cHWB*gL*gY*hbar^2*\[Lambda] - 
   36*cHB*gY^2*hbar^2*\[Lambda] + 11*cHBox*gY^2*hbar^2*\[Lambda] - 
   (20*cHD*gY^2*hbar^2*\[Lambda])/3 - 51*cHBox*hbar^2*\[Lambda]^2, 
 \[Beta][cHD] -> (9*cHD*gL^2*hbar)/2 + (20*cHBox*gY^2*hbar)/3 - 
   (5*cHD*gY^2*hbar)/6 - (cHD*gL^4*hbar^2)/8 - 68*cHWB*gL^3*gY*hbar^2 + 
   12*cHB*gL^2*gY^2*hbar^2 - (227*cHBox*gL^2*gY^2*hbar^2)/9 + 
   (41*cHD*gL^2*gY^2*hbar^2)/2 + 28*cHW*gL^2*gY^2*hbar^2 + 
   26*cW*gL^3*gY^2*hbar^2 + 32*cHWB*gL*gY^3*hbar^2 + (32*cHB*gY^4*hbar^2)/3 + 
   (70*cHBox*gY^4*hbar^2)/27 + (299*cHD*gY^4*hbar^2)/216 + 
   6*cHD*hbar*\[Lambda] - (45*cHD*gL^2*hbar^2*\[Lambda])/2 - 
   96*cHWB*gL*gY*hbar^2*\[Lambda] - 48*cHB*gY^2*hbar^2*\[Lambda] - 
   (136*cHBox*gY^2*hbar^2*\[Lambda])/3 + (5*cHD*gY^2*hbar^2*\[Lambda])/2 - 
   36*cHD*hbar^2*\[Lambda]^2, \[Beta][cH] -> (-27*cH*gL^2*hbar)/2 - 
   (3*cHD*gL^4*hbar)/4 - 9*cHW*gL^4*hbar - 3*cHWB*gL^3*gY*hbar - 
   (9*cH*gY^2*hbar)/2 - 3*cHB*gL^2*gY^2*hbar - (3*cHD*gL^2*gY^2*hbar)/2 - 
   3*cHW*gL^2*gY^2*hbar - 3*cHWB*gL*gY^3*hbar - 3*cHB*gY^4*hbar - 
   (3*cHD*gY^4*hbar)/4 - (723*cH*gL^4*hbar^2)/16 + 13*cHBox*gL^6*hbar^2 - 
   (497*cHD*gL^6*hbar^2)/24 - (1395*cHW*gL^6*hbar^2)/4 + 63*cW*gL^7*hbar^2 - 
   (409*cHWB*gL^5*gY*hbar^2)/12 + (189*cH*gL^2*gY^2*hbar^2)/8 + 
   (193*cHB*gL^4*gY^2*hbar^2)/12 + 13*cHBox*gL^4*gY^2*hbar^2 + 
   14*cHD*gL^4*gY^2*hbar^2 + (193*cHW*gL^4*gY^2*hbar^2)/6 + 
   6*cW*gL^5*gY^2*hbar^2 + (111*cHWB*gL^3*gY^3*hbar^2)/2 + 
   (301*cH*gY^4*hbar^2)/16 + (335*cHB*gL^2*gY^4*hbar^2)/6 + 
   13*cHBox*gL^2*gY^4*hbar^2 + (149*cHD*gL^2*gY^4*hbar^2)/8 + 
   (335*cHW*gL^2*gY^4*hbar^2)/12 - 6*cW*gL^3*gY^4*hbar^2 + 
   (319*cHWB*gL*gY^5*hbar^2)/12 + (91*cHB*gY^6*hbar^2)/4 + 
   (13*cHBox*gY^6*hbar^2)/3 + (59*cHD*gY^6*hbar^2)/12 + 
   54*cH*hbar*\[Lambda] + (20*cHBox*gL^2*hbar*\[Lambda])/3 - 
   3*cHD*gL^2*hbar*\[Lambda] + 18*cHW*gL^2*hbar*\[Lambda] + 
   6*cHWB*gL*gY*hbar*\[Lambda] + 6*cHB*gY^2*hbar*\[Lambda] + 
   3*cHD*gY^2*hbar*\[Lambda] + 216*cH*gL^2*hbar^2*\[Lambda] - 
   (85*cHBox*gL^4*hbar^2*\[Lambda])/12 - (95*cHD*gL^4*hbar^2*\[Lambda])/48 + 
   (617*cHW*gL^4*hbar^2*\[Lambda])/6 - (413*cW*gL^5*hbar^2*\[Lambda])/6 - 
   20*cHWB*gL^3*gY*hbar^2*\[Lambda] + 72*cH*gY^2*hbar^2*\[Lambda] - 
   (331*cHB*gL^2*gY^2*hbar^2*\[Lambda])/6 - 
   (2155*cHBox*gL^2*gY^2*hbar^2*\[Lambda])/54 - 
   (6505*cHD*gL^2*gY^2*hbar^2*\[Lambda])/216 - 
   (121*cHW*gL^2*gY^2*hbar^2*\[Lambda])/2 + 
   (21*cW*gL^3*gY^2*hbar^2*\[Lambda])/2 - (301*cHWB*gL*gY^3*hbar^2*\[Lambda])/
    3 - (451*cHB*gY^4*hbar^2*\[Lambda])/6 - (361*cHBox*gY^4*hbar^2*\[Lambda])/
    12 - (209*cHD*gY^4*hbar^2*\[Lambda])/16 - 40*cHBox*hbar*\[Lambda]^2 + 
   12*cHD*hbar*\[Lambda]^2 - 861*cH*hbar^2*\[Lambda]^2 - 
   (676*cHBox*gL^2*hbar^2*\[Lambda]^2)/3 + (123*cHD*gL^2*hbar^2*\[Lambda]^2)/
    2 - 180*cHW*gL^2*hbar^2*\[Lambda]^2 + 39*cW*gL^3*hbar^2*\[Lambda]^2 + 
   16*cHWB*gL*gY*hbar^2*\[Lambda]^2 - 44*cHB*gY^2*hbar^2*\[Lambda]^2 - 
   60*cHBox*gY^2*hbar^2*\[Lambda]^2 - (3*cHD*gY^2*hbar^2*\[Lambda]^2)/2 + 
   996*cHBox*hbar^2*\[Lambda]^3 - 249*cHD*hbar^2*\[Lambda]^3, 
 \[Beta][cHB] -> (-9*cHB*gL^2*hbar)/2 + 3*cHWB*gL*gY*hbar + 
   (5*cHB*gY^2*hbar)/6 - (385*cHB*gL^4*hbar^2)/16 + 
   (125*cHWB*gL^3*gY*hbar^2)/6 + (75*cHB*gL^2*gY^2*hbar^2)/8 + 
   (8*cHBox*gL^2*gY^2*hbar^2)/3 - (3*cHD*gL^2*gY^2*hbar^2)/4 + 
   (9*cHW*gL^2*gY^2*hbar^2)/4 - (45*cW*gL^3*gY^2*hbar^2)/8 + 
   (3*cHWB*gL*gY^3*hbar^2)/2 + (739*cHB*gY^4*hbar^2)/144 - 
   (cHBox*gY^4*hbar^2)/9 + (23*cHD*gY^4*hbar^2)/36 + 6*cHB*hbar*\[Lambda] + 
   36*cHB*gL^2*hbar^2*\[Lambda] - 9*cHWB*gL*gY*hbar^2*\[Lambda] - 
   2*cHBox*gY^2*hbar^2*\[Lambda] - cHD*gY^2*hbar^2*\[Lambda] - 
   15*cHB*hbar^2*\[Lambda]^2, \[Beta][cHG] -> (-9*cHG*gL^2*hbar)/2 - 
   22*cHG*gs^2*hbar - (3*cHG*gY^2*hbar)/2 - (385*cHG*gL^4*hbar^2)/16 - 
   408*cHG*gs^4*hbar^2 + (15*cHG*gL^2*gY^2*hbar^2)/8 + 
   (157*cHG*gY^4*hbar^2)/48 + 6*cHG*hbar*\[Lambda] + 
   36*cHG*gL^2*hbar^2*\[Lambda] + 12*cHG*gY^2*hbar^2*\[Lambda] - 
   15*cHG*hbar^2*\[Lambda]^2, \[Beta][cG] -> 
  3*cG*gs^2*hbar + 75*cG*gs^4*hbar^2, \[Beta][cHWB] -> 
  (-8*cHWB*gL^2*hbar)/3 + 2*cHB*gL*gY*hbar + 2*cHW*gL*gY*hbar - 
   3*cW*gL^2*gY*hbar - (cHWB*gY^2*hbar)/3 + (13*cHWB*gL^4*hbar^2)/48 - 
   (11*cHB*gL^3*gY*hbar^2)/2 + cHBox*gL^3*gY*hbar^2 + 
   (cHD*gL^3*gY*hbar^2)/4 - (11*cHW*gL^3*gY*hbar^2)/18 - 
   (169*cW*gL^4*gY*hbar^2)/24 + (91*cHWB*gL^2*gY^2*hbar^2)/8 + 
   (11*cHB*gL*gY^3*hbar^2)/18 + (7*cHBox*gL*gY^3*hbar^2)/9 + 
   (cHD*gL*gY^3*hbar^2)/36 + (cHW*gL*gY^3*hbar^2)/2 - 
   (3*cW*gL^2*gY^3*hbar^2)/8 + (263*cHWB*gY^4*hbar^2)/144 + 
   2*cHWB*hbar*\[Lambda] - 2*cHWB*gL^2*hbar^2*\[Lambda] - 
   6*cHB*gL*gY*hbar^2*\[Lambda] - 4*cHBox*gL*gY*hbar^2*\[Lambda] - 
   cHD*gL*gY*hbar^2*\[Lambda] - 6*cHW*gL*gY*hbar^2*\[Lambda] - 
   (9*cW*gL^2*gY*hbar^2*\[Lambda])/2 - 7*cHWB*hbar^2*\[Lambda]^2, 
 \[Beta][cHW] -> (-101*cHW*gL^2*hbar)/6 + 15*cW*gL^3*hbar + cHWB*gL*gY*hbar - 
   (3*cHW*gY^2*hbar)/2 + cHBox*gL^4*hbar^2 - (23701*cHW*gL^4*hbar^2)/144 + 
   (1859*cW*gL^5*hbar^2)/6 + 10*cHWB*gL^3*gY*hbar^2 + 
   (3*cHB*gL^2*gY^2*hbar^2)/4 + (8*cHBox*gL^2*gY^2*hbar^2)/9 + 
   (7*cHD*gL^2*gY^2*hbar^2)/18 + (35*cHW*gL^2*gY^2*hbar^2)/8 - 
   (177*cW*gL^3*gY^2*hbar^2)/8 + (cHWB*gL*gY^3*hbar^2)/18 + 
   (157*cHW*gY^4*hbar^2)/48 + 6*cHW*hbar*\[Lambda] - 
   2*cHBox*gL^2*hbar^2*\[Lambda] + 24*cHW*gL^2*hbar^2*\[Lambda] + 
   (171*cW*gL^3*hbar^2*\[Lambda])/2 - 3*cHWB*gL*gY*hbar^2*\[Lambda] + 
   12*cHW*gY^2*hbar^2*\[Lambda] - 15*cHW*hbar^2*\[Lambda]^2, 
 \[Beta][cW] -> (5*cW*gL^2*hbar)/2 + 5*cHW*gL^3*hbar^2 + 
   (181*cW*gL^4*hbar^2)/6 - (cHWB*gL^2*gY*hbar^2)/2 + 
   (3*cW*gL^2*gY^2*hbar^2)/2, \[Beta][cHBt] -> 
  (-9*cHBt*gL^2*hbar)/2 + 3*cHWtB*gL*gY*hbar + (5*cHBt*gY^2*hbar)/6 - 
   (385*cHBt*gL^4*hbar^2)/16 + (125*cHWtB*gL^3*gY*hbar^2)/6 + 
   (75*cHBt*gL^2*gY^2*hbar^2)/8 - (3*cHWt*gL^2*gY^2*hbar^2)/4 - 
   (21*cWt*gL^3*gY^2*hbar^2)/8 + (3*cHWtB*gL*gY^3*hbar^2)/2 + 
   (595*cHBt*gY^4*hbar^2)/144 + 6*cHBt*hbar*\[Lambda] + 
   36*cHBt*gL^2*hbar^2*\[Lambda] - 9*cHWtB*gL*gY*hbar^2*\[Lambda] - 
   15*cHBt*hbar^2*\[Lambda]^2, \[Beta][cHGt] -> 
  (-9*cHGt*gL^2*hbar)/2 - 22*cHGt*gs^2*hbar - (3*cHGt*gY^2*hbar)/2 - 
   (385*cHGt*gL^4*hbar^2)/16 - 204*cHGt*gs^4*hbar^2 + 
   (15*cHGt*gL^2*gY^2*hbar^2)/8 + (157*cHGt*gY^4*hbar^2)/48 + 
   6*cHGt*hbar*\[Lambda] + 36*cHGt*gL^2*hbar^2*\[Lambda] + 
   12*cHGt*gY^2*hbar^2*\[Lambda] - 15*cHGt*hbar^2*\[Lambda]^2, 
 \[Beta][cHWtB] -> (-8*cHWtB*gL^2*hbar)/3 + 2*cHBt*gL*gY*hbar + 
   2*cHWt*gL*gY*hbar - 3*cWt*gL^2*gY*hbar - (cHWtB*gY^2*hbar)/3 + 
   (13*cHWtB*gL^4*hbar^2)/48 - (11*cHBt*gL^3*gY*hbar^2)/2 + 
   (277*cHWt*gL^3*gY*hbar^2)/18 - (95*cWt*gL^4*gY*hbar^2)/8 + 
   (75*cHWtB*gL^2*gY^2*hbar^2)/8 + (11*cHBt*gL*gY^3*hbar^2)/18 + 
   (cHWt*gL*gY^3*hbar^2)/2 - (7*cWt*gL^2*gY^3*hbar^2)/8 + 
   (263*cHWtB*gY^4*hbar^2)/144 + 2*cHWtB*hbar*\[Lambda] - 
   2*cHWtB*gL^2*hbar^2*\[Lambda] - 6*cHBt*gL*gY*hbar^2*\[Lambda] - 
   6*cHWt*gL*gY*hbar^2*\[Lambda] - (5*cWt*gL^2*gY*hbar^2*\[Lambda])/2 - 
   7*cHWtB*hbar^2*\[Lambda]^2, \[Beta][cHWt] -> 
  (-101*cHWt*gL^2*hbar)/6 + 15*cWt*gL^3*hbar + cHWtB*gL*gY*hbar - 
   (3*cHWt*gY^2*hbar)/2 - (11269*cHWt*gL^4*hbar^2)/144 + 
   199*cWt*gL^5*hbar^2 + 2*cHWtB*gL^3*gY*hbar^2 - (cHBt*gL^2*gY^2*hbar^2)/4 + 
   (35*cHWt*gL^2*gY^2*hbar^2)/8 - (109*cWt*gL^3*gY^2*hbar^2)/8 + 
   (cHWtB*gL*gY^3*hbar^2)/18 + (157*cHWt*gY^4*hbar^2)/48 + 
   6*cHWt*hbar*\[Lambda] + 24*cHWt*gL^2*hbar^2*\[Lambda] + 
   (111*cWt*gL^3*hbar^2*\[Lambda])/2 - 3*cHWtB*gL*gY*hbar^2*\[Lambda] + 
   12*cHWt*gY^2*hbar^2*\[Lambda] - 15*cHWt*hbar^2*\[Lambda]^2, 
 \[Beta][cGt] -> 3*cGt*gs^2*hbar + 119*cGt*gs^4*hbar^2, 
 \[Beta][cWt] -> (5*cWt*gL^2*hbar)/2 + 5*cHWt*gL^3*hbar^2 + 
   (887*cWt*gL^4*hbar^2)/18 - (cHWtB*gL^2*gY*hbar^2)/2 + 
   (3*cWt*gL^2*gY^2*hbar^2)/2, \[Beta][gY^2] -> 
  (gY^4*hbar)/3 + 3*gL^2*gY^4*hbar^2 + gY^6*hbar^2 - 
   16*cHB*gY^2*hbar*\[Mu]^2 - 96*cHB*gL^2*gY^2*hbar^2*\[Mu]^2 + 
   12*cHWB*gL*gY^3*hbar^2*\[Mu]^2 - 24*cHB*gY^4*hbar^2*\[Mu]^2, 
 \[Beta][gs^2] -> -22*gs^4*hbar - 204*gs^6*hbar^2 - 
   16*cHG*gs^2*hbar*\[Mu]^2 - 96*cHG*gL^2*gs^2*hbar^2*\[Mu]^2 - 
   32*cHG*gs^2*gY^2*hbar^2*\[Mu]^2, \[Beta][gL^2] -> 
  (-43*gL^4*hbar)/3 - (259*gL^6*hbar^2)/3 + gL^4*gY^2*hbar^2 - 
   16*cHW*gL^2*hbar*\[Mu]^2 - 88*cHW*gL^4*hbar^2*\[Mu]^2 - 
   228*cW*gL^5*hbar^2*\[Mu]^2 + 4*cHWB*gL^3*gY*hbar^2*\[Mu]^2 - 
   32*cHW*gL^2*gY^2*hbar^2*\[Mu]^2, \[Beta][\[Theta]1] -> 
   (-8*cHBt*hbar*\[Mu]^2)/gY^2 - 12*cHBt*hbar^2*\[Mu]^2 - 
   (48*cHBt*gL^2*hbar^2*\[Mu]^2)/gY^2 + (6*cHWtB*gL*hbar^2*\[Mu]^2)/gY, 
  \[Beta][\[Theta]2] -> (-8*cHWt*hbar*\[Mu]^2)/gL^2 - 
  44*cHWt*hbar^2*\[Mu]^2 - 74*cWt*gL*hbar^2*\[Mu]^2 + 
  (2*cHWtB*gY*hbar^2*\[Mu]^2)/gL - (16*cHWt*gY^2*hbar^2*\[Mu]^2)/gL^2, 
  \[Beta][\[Theta]3] -> (-8*cHGt*hbar*\[Mu]^2)/gs^2 - 
  (48*cHGt*gL^2*hbar^2*\[Mu]^2)/gs^2 - (16*cHGt*gY^2*hbar^2*\[Mu]^2)/gs^2}

